Exploiting Sparsity in Pruned Neural Networks to Optimize Large Model Training

Parallel training of neural networks at scale is challenging due to significant overheads arising from communication. Recently, deep learning researchers have developed a variety of pruning algorithms that are capable of pruning (i.e. setting to zero) 80-90% of the parameters in a neural network to yield sparse subnetworks that equal the accuracy of the unpruned parent network. In this work, we propose a novel approach that exploits these sparse subnetworks to optimize the memory utilization and communication in two popular algorithms for parallel deep learning namely -- data and inter-layer parallelism. We integrate our approach into AxoNN, a highly scalable framework for parallel deep learning that relies on data and inter-layer parallelism, and demonstrate the reduction in communication time and memory utilization. On 512 NVIDIA V100 GPUs, our optimizations reduce the memory consumption of a 2.7 billion parameter model by 74%, and the total communication time by 40%, thus providing an overall speedup of 34% over AxoNN, 32% over DeepSpeed-3D and 46% over Sputnik, a sparse matrix computation baseline.

==> figs/loss_curves.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math


setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()


def get_train_loss(lines):
    losses = []
    for line in lines:
        output = re.search('Loss: (\d+.\d+)', line)
        if output:
            losses.append(float(output.group(1)))
    return losses

def get_val_loss(lines):
    ppl = []
    for line in lines:
        output = re.search('Val Loss: (\d+.\d+)', line)
        if output:
            ppl.append(float(output.group(1)))
    return ppl


## 1.3B
unpruned_dump = """
 Progress =  [0.0017476266666666667 %], Val Loss: 3.9775607585906982 | Val PPL : 53.38665234259336,
 Progress =  [0.0034952533333333334 %], Val Loss: 3.706576347351074 | Val PPL : 40.714176442897354,
 Progress =  [0.00524288 %], Val Loss: 3.638606071472168 | Val PPL : 38.03877641724009,
 Progress =  [0.006990506666666667 %], Val Loss: 3.629781484603882 | Val PPL : 37.70457668642857,
 Progress =  [0.008738133333333334 %], Val Loss: 3.4632768630981445 | Val PPL : 31.92140740031412,
 Progress =  [0.01048576 %], Val Loss: 3.434661865234375 | Val PPL : 31.02092153990342,
 Progress =  [0.012233386666666665 %], Val Loss: 3.338188409805298 | Val PPL : 28.16805148981439,
 Progress =  [0.013981013333333334 %], Val Loss: 3.3329732418060303 | Val PPL : 28.021532761060005,
 Progress =  [0.01572864 %], Val Loss: 3.301769733428955 | Val PPL : 27.160663546962002,
 Progress =  [0.017476266666666667 %], Val Loss: 3.3424758911132812 | Val PPL : 28.289080754011657,
 Progress =  [0.019223893333333332 %], Val Loss: 3.3088455200195312 | Val PPL : 27.353528135538888,
 Progress =  [0.02097152 %], Val Loss: 3.306394100189209 | Val PPL : 27.286555277074036,
 Progress =  [0.02271914666666667 %], Val Loss: 3.285065174102783 | Val PPL : 26.710725105702377,
 Progress =  [0.02446677333333333 %], Val Loss: 3.2906405925750732 | Val PPL : 26.86006450382976,
 Progress =  [0.0262144 %], Val Loss: 3.2726128101348877 | Val PPL : 26.380175766455622,
 Progress =  [0.027962026666666667 %], Val Loss: 3.2834320068359375 | Val PPL : 26.667137626296505,
 Progress =  [0.029709653333333332 %], Val Loss: 3.2863028049468994 | Val PPL : 26.743803588214742,
 Progress =  [0.03145728 %], Val Loss: 3.264150857925415 | Val PPL : 26.15788979287561,
 Progress =  [0.033204906666666666 %], Val Loss: 3.2586669921875 | Val PPL : 26.014836039554424,
"""

pruned_dump = """
Progress =  [0.0008738133333333334 %], Val Loss: 4.74131965637207 | Val PPL : 114.58531519061191,
 Progress =  [0.00262144 %], Val Loss: 3.9734184741973877 | Val PPL : 53.16596703199518,
 Progress =  [0.004369066666666667 %], Val Loss: 3.7936153411865234 | Val PPL : 44.41669184242597,
 Progress =  [0.006116693333333333 %], Val Loss: 3.6900999546051025 | Val PPL : 40.048849824199884,
 Progress =  [0.00786432 %], Val Loss: 3.5722646713256836 | Val PPL : 35.59711770813624,
 Progress =  [0.009611946666666666 %], Val Loss: 3.5016062259674072 | Val PPL : 33.16868559873321,
 Progress =  [0.011359573333333334 %], Val Loss: 3.4188079833984375 | Val PPL : 30.53299748031379,
 Progress =  [0.0131072 %], Val Loss: 3.371553421020508 | Val PPL : 29.1237333560904,
 Progress =  [0.014854826666666666 %], Val Loss: 3.333728551864624 | Val PPL : 28.04270570167257,
 Progress =  [0.016602453333333333 %], Val Loss: 3.29056715965271 | Val PPL : 26.858092163216632,
 Progress =  [0.01835008 %], Val Loss: 3.268306255340576 | Val PPL : 26.26681237207558,
 Progress =  [0.020097706666666666 %], Val Loss: 3.2698614597320557 | Val PPL : 26.307694415753748,
 Progress =  [0.02184533333333333 %], Val Loss: 3.255685329437256 | Val PPL : 25.93738409714837,
 Progress =  [0.02359296 %], Val Loss: 3.2689194679260254 | Val PPL : 26.282924451561847,
 Progress =  [0.025340586666666668 %], Val Loss: 3.2706613540649414 | Val PPL : 26.328746209911156,
 Progress =  [0.027088213333333333 %], Val Loss: 3.2631659507751465 | Val PPL : 26.132139383145585,
 Progress =  [0.02883584 %], Val Loss: 3.2932372093200684 | Val PPL : 26.92990042641647,
 Progress =  [0.030583466666666666 %], Val Loss: 3.2855074405670166 | Val PPL : 26.72254097634105,
 Progress =  [0.03233109333333333 %], Val Loss: 3.2855539321899414 | Val PPL : 26.723783379520164,
 Progress =  [0.03407872 %], Val Loss: 3.307922601699829 | Val PPL : 27.32829470930089,
 Progress =  [0.03582634666666666 %], Val Loss: 3.2765862941741943 | Val PPL : 26.485205502618765,
 Progress =  [0.03757397333333334 %], Val Loss: 3.281977653503418 | Val PPL : 26.628382374566772,
 Progress =  [0.0393216 %], Val Loss: 3.284036159515381 | Val PPL : 26.683253516685504,
 Progress =  [0.04106922666666667 %], Val Loss: 3.291398048400879 | Val PPL : 26.880417523453236,
 Progress =  [0.042816853333333335 %], Val Loss: 3.3033576011657715 | Val PPL : 27.203825346864775,
 Progress =  [0.04456448 %], Val Loss: 3.324803352355957 | Val PPL : 27.793532572542347,
 Progress =  [0.046312106666666665 %], Val Loss: 3.2772724628448486 | Val PPL : 26.503385057277644,
 Progress =  [0.048059733333333333 %], Val Loss: 3.328409433364868 | Val PPL : 27.893939230989023,
 Progress =  [0.04980736 %], Val Loss: 3.2913503646850586 | Val PPL : 26.879135795821927,
 Progress =  [0.05155498666666666 %], Val Loss: 3.292680501937866 | Val PPL : 26.914912524372063,
 Progress =  [0.05330261333333334 %], Val Loss: 3.2804665565490723 | Val PPL : 26.588174693564465,
 Progress =  [0.05505024 %], Val Loss: 3.28623104095459 | Val PPL : 26.7418844149643,
 Progress =  [0.05679786666666666 %], Val Loss: 3.294515371322632 | Val PPL : 26.964343208913167,


"""
setup_local()
pruned_val_ppl = [float(x) for x in re.findall("PPL : ([0-9]*.[0-9]*)", pruned_dump)]
unpruned_val_ppl = [float(x) for x in re.findall("PPL : ([0-9]*.[0-9]*)", unpruned_dump)]
ul = min(len(unpruned_val_ppl), len(pruned_val_ppl))


i=0
x = 20*(np.arange(ul) + 1) 
plt.plot(x, np.array(pruned_val_ppl[:ul]), label="AxoNN+SAMO", color=colors[i], linestyle=linestyles[0] 
,marker=markers[i], markeredgecolor=colors[0], clip_on=True, 
)

i+=1
plt.plot(x, np.array(unpruned_val_ppl[:ul]), label="AxoNN", color=colors[i], linestyle=linestyles[1]
,marker=markers[i], markeredgecolor=colors[0], clip_on=True 
)

#i+=1
#plt.axvline(x = 10, color = colors[i], linestyle=linestyles[i], label = 'pruning iteration')


plt.xlabel("Iteration number")
plt.ylabel("Validation perplexity")
plt.ylim(0)
plt.xlim(left=0)
#plt.yticks(np.arange(0,71,10))
#plt.xticks(x, num_gpus)
plt.legend(loc='best')
plt.title("Validation perplexity for GPT-3 XL on Wikitext-103\n", fontsize=16)

set_aspect_ratio(3/5)
plt.savefig("stat_eff_1.3B.pdf", bbox_inches='tight')

pruned_dump = """ Progress =  [0.0 %], Val Loss: 4.823924541473389 | Val PPL : 124.45255282669312,
 Progress =  [0.0 %], Val Loss: 4.129425525665283 | Val PPL : 62.14221357188709,
 Progress =  [0.0034952533333333334 %], Val Loss: 4.6295390129089355 | Val PPL : 102.46681734119805,
 Progress =  [0.01048576 %], Val Loss: 4.27797794342041 | Val PPL : 72.09451333601004,
 Progress =  [0.017476266666666667 %], Val Loss: 4.007694244384766 | Val PPL : 55.01986183880978,
 Progress =  [0.02446677333333333 %], Val Loss: 3.847379207611084 | Val PPL : 46.87006541540176,
 Progress =  [0.03145728 %], Val Loss: 3.7434751987457275 | Val PPL : 42.24454355119408,
 Progress =  [0.038447786666666664 %], Val Loss: 3.649428606033325 | Val PPL : 38.45268813660313,
 Progress =  [0.04543829333333334 %], Val Loss: 3.582352638244629 | Val PPL : 35.95803766748195,
 Progress =  [0.0524288 %], Val Loss: 3.5443334579467773 | Val PPL : 34.616604228390884,
 Progress =  [0.059419306666666664 %], Val Loss: 3.5032687187194824 | Val PPL : 33.2238741607179,
 Progress =  [0.06640981333333333 %], Val Loss: 3.4859681129455566 | Val PPL : 32.654024596359946,
 Progress =  [0.07340032 %], Val Loss: 3.447157621383667 | Val PPL : 31.410983394431938,
 Progress =  [0.08039082666666666 %], Val Loss: 3.457659959793091 | Val PPL : 31.74261055396447,
 Progress =  [0.08738133333333332 %], Val Loss: 3.415045738220215 | Val PPL : 30.418340676512756,
 Progress =  [0.09437184 %], Val Loss: 3.3939826488494873 | Val PPL : 29.784336926825567,
 Progress =  [0.10136234666666667 %], Val Loss: 3.3678154945373535 | Val PPL : 29.015074188396945,
 Progress =  [0.10835285333333333 %], Val Loss: 3.388064384460449 | Val PPL : 29.608585929659778,
 Progress =  [0.11534336 %], Val Loss: 3.357574939727783 | Val PPL : 28.719459941209433,
 Progress =  [0.12233386666666667 %], Val Loss: 3.352769374847412 | Val PPL : 28.581777798330883,
 Progress =  [0.12932437333333333 %], Val Loss: 3.4113123416900635 | Val PPL : 30.30498867462405,
"""

unpruned_dump = """
 Progress =  [0.006990506666666667 %], Val Loss: 4.641811370849609 | Val PPL : 103.73207476658023,
 Progress =  [0.013981013333333334 %], Val Loss: 4.137594223022461 | Val PPL : 62.651913465496115,
 Progress =  [0.02097152 %], Val Loss: 3.9048683643341064 | Val PPL : 49.643544620994376,
 Progress =  [0.027962026666666667 %], Val Loss: 3.7541043758392334 | Val PPL : 42.69596314515275,
 Progress =  [0.034952533333333334 %], Val Loss: 3.67396879196167 | Val PPL : 39.40799805259414,
 Progress =  [0.04194304 %], Val Loss: 3.6409854888916016 | Val PPL : 38.12939431060448,
 Progress =  [0.04893354666666666 %], Val Loss: 3.565511465072632 | Val PPL : 35.35753292350906,
 Progress =  [0.055924053333333335 %], Val Loss: 3.5081851482391357 | Val PPL : 33.387619187012284,
 Progress =  [0.06291456 %], Val Loss: 3.4538991451263428 | Val PPL : 31.623456676896446,
 Progress =  [0.06990506666666667 %], Val Loss: 3.492788314819336 | Val PPL : 32.877492819073225,
 Progress =  [0.07689557333333333 %], Val Loss: 3.522477149963379 | Val PPL : 33.868221300444645,
 Progress =  [0.08388608 %], Val Loss: 3.411867141723633 | Val PPL : 30.32180654820508,
 Progress =  [0.09087658666666668 %], Val Loss: 3.3407044410705566 | Val PPL : 28.239012420570045,
 Progress =  [0.09786709333333332 %], Val Loss: 3.3786416053771973 | Val PPL : 29.3309011014772,
 Progress =  [0.1048576 %], Val Loss: 3.347942352294922 | Val PPL : 28.44414535699512,
 Progress =  [0.11184810666666667 %], Val Loss: 3.383164644241333 | Val PPL : 29.4638663839672,
 Progress =  [0.11883861333333333 %], Val Loss: 3.3192238807678223 | Val PPL : 27.638891157083783,
 Progress =  [0.12582912 %], Val Loss: 3.4090867042541504 | Val PPL : 30.23761575898725,
 Progress =  [0.13281962666666666 %], Val Loss: 3.3110098838806152 | Val PPL : 27.41279523795966,
 Progress =  [0.13981013333333334 %], Val Loss: 3.29556941986084 | Val PPL : 26.992779919660148,
 Progress =  [0.14680064 %], Val Loss: 3.299832344055176 | Val PPL : 27.108093706589692,
 Progress =  [0.15379114666666666 %], Val Loss: 3.234661102294922 | Val PPL : 25.39776307657525,
 Progress =  [0.16078165333333333 %], Val Loss: 3.197453498840332 | Val PPL : 24.47013755569597,
 Progress =  [0.16777216 %], Val Loss: 3.139352321624756 | Val PPL : 23.088907828616353,
 Progress =  [0.17476266666666665 %], Val Loss: 3.184478282928467 | Val PPL : 24.15468320737063,
 Progress =  [0.18175317333333335 %], Val Loss: 3.1087582111358643 | Val PPL : 22.393219477402777,
 Progress =  [0.18874368 %], Val Loss: 3.0603041648864746 | Val PPL : 21.33404524270301,
 Progress =  [0.19573418666666664 %], Val Loss: 3.0469112396240234 | Val PPL : 21.050224804583472,
 Progress =  [0.20272469333333334 %], Val Loss: 3.0075464248657227 | Val PPL : 20.237684280720618,
 Progress =  [0.2097152 %], Val Loss: 2.9711098670959473 | Val PPL : 19.51356504579192,
 Progress =  [0.21670570666666666 %], Val Loss: 2.943922519683838 | Val PPL : 18.990189803333156,
 Progress =  [0.22369621333333334 %], Val Loss: 2.9346301555633545 | Val PPL : 18.814543394050894,
 Progress =  [0.23068672 %], Val Loss: 2.884751796722412 | Val PPL : 17.899124422790177,
 Progress =  [0.23767722666666666 %], Val Loss: 2.8991355895996094 | Val PPL : 18.15844223712074,
 Progress =  [0.24466773333333333 %], Val Loss: 2.8258981704711914 | Val PPL : 16.876095791976624,
 Progress =  [0.25165824 %], Val Loss: 2.8262929916381836 | Val PPL : 16.882760147339194,
 Progress =  [0.25864874666666665 %], Val Loss: 2.7804007530212402 | Val PPL : 16.12548198892626,
 Progress =  [0.2656392533333333 %], Val Loss: 2.8224921226501465 | Val PPL : 16.81871278278911,
 Progress =  [0.27262976 %], Val Loss: 2.8208508491516113 | Val PPL : 16.7911313157762,
 Progress =  [0.2796202666666667 %], Val Loss: 2.7529356479644775 | Val PPL : 15.688620614972338,
 Progress =  [0.2866107733333333 %], Val Loss: 2.7532296180725098 | Val PPL : 15.693233278428767,
 Progress =  [0.29360128 %], Val Loss: 2.7168312072753906 | Val PPL : 15.132295084512865,
 Progress =  [0.3005917866666667 %], Val Loss: 2.729865550994873 | Val PPL : 15.33082566707817,
 Progress =  [0.3075822933333333 %], Val Loss: 2.7506613731384277 | Val PPL : 15.652980922641472,
 Progress =  [0.3145728 %], Val Loss: 2.678999900817871 | Val PPL : 14.570514047566641,
 Progress =  [0.32156330666666666 %], Val Loss: 2.6607556343078613 | Val PPL : 14.307095947694394,
Progress =  [0.32855381333333333 %], Val Loss: 2.668576955795288 | Val PPL : 14.419435092258457,
 Progress =  [0.33554432 %], Val Loss: 2.6640524864196777 | Val PPL : 14.354342166287106,
 Progress =  [0.3425348266666667 %], Val Loss: 2.6501665115356445 | Val PPL : 14.156395652315192,
 Progress =  [0.3495253333333333 %], Val Loss: 2.64438533782959 | Val PPL : 14.074791182088024,
 Progress =  [0.35651584 %], Val Loss: 2.6088991165161133 | Val PPL : 13.584088118975513,
 Progress =  [0.3635063466666667 %], Val Loss: 2.6383838653564453 | Val PPL : 13.990574674542767,
 Progress =  [0.3704968533333333 %], Val Loss: 2.651698350906372 | Val PPL : 14.178097594223832,
 Progress =  [0.37748736 %], Val Loss: 2.578803062438965 | Val PPL : 13.181351459029113,
 Progress =  [0.38447786666666667 %], Val Loss: 2.745713710784912 | Val PPL : 15.575726530129753,
 Progress =  [0.3914683733333333 %], Val Loss: 2.6555538177490234 | Val PPL : 14.232866290994451,
 Progress =  [0.39845888 %], Val Loss: 2.642660617828369 | Val PPL : 14.050537030046161,
 """


pruned_val_ppl = [float(x) for x in re.findall("PPL : ([0-9]*.[0-9]*)", pruned_dump)]
unpruned_val_ppl = [float(x) for x in re.findall("PPL : ([0-9]*.[0-9]*)", unpruned_dump)]

ul = min(len(unpruned_val_ppl), len(pruned_val_ppl))
setup_local()
i=0
x = 20*(np.arange(ul) + 1) 
plt.plot(x, np.array(pruned_val_ppl[:ul]), label="AxoNN+SAMO", color=colors[i], linestyle=linestyles[0] 
,marker=markers[i], markeredgecolor=colors[0], clip_on=True, 
)

i+=1
plt.plot(x, np.array(unpruned_val_ppl[:ul]), label="AxoNN", color=colors[i], linestyle=linestyles[1]
,marker=markers[i], markeredgecolor=colors[0], clip_on=True 
)

#i+=1
#plt.axvline(x = 50, color = colors[i], linestyle=linestyles[i], label = 'pruning iteration')

plt.xlabel("Iteration number")
plt.ylabel("Validation perplexity")
plt.ylim(0)
plt.xlim(left=0)
#plt.yticks(np.arange(0,71,10))
#plt.xticks(x, num_gpus)
plt.legend(loc='best')
plt.title("Validation perplexity for GPT-3 2.7B on BookCorpus\n", fontsize=16)

set_aspect_ratio(3/5)
plt.savefig("stat_eff_2.7B.pdf", bbox_inches='tight')


==> figs/mem_savings.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()
x = np.arange(0,1.1,0.1)
y = (24*x-6)*100/20

i=0
plt.plot(x, y, color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i])
plt.axvspan(0.8,0.9, facecolor='g', label='region of interest', alpha=0.25)
plt.ylim(-31,101)
plt.xlim(0)

plt.xlabel("Sparsity (p)")
plt.ylabel("Memory savings (%)")
plt.yticks(np.arange(-25,101,25), np.arange(-25,101,25))

plt.legend(loc='best')
plt.title(f"Analytical model for memory savings of SAMO\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig(f"mem_saved.pdf", bbox_inches='tight')


==> figs/perf_plots.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

def percentage_utilisation(batch_time, num_layers, hidden_size, num_gpus, batch_size=512, seq_length=2048, ff_factor=4, vocab=51200):    
        teraflop_in_batch = 96*batch_size*seq_length*num_layers*(hidden_size**2)*( 
        (8+4*ff_factor)/24+seq_length/(6*hidden_size)+(vocab)/(16*num_layers*hidden_size))/(1e12)
        return teraflop_in_batch*100/batch_time/(125*num_gpus)

def make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn, batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, model_name, skip=1, ms=False, lower_y_more=False):
    num_gpus = num_gpus[skip:]
    x = np.arange(len(num_gpus))
    y_max = 0
    y_min = 1e9
    print(f'Model = {model_name} | GPU Util =====>')

    if batch_time_sputnik is not None:
        i=3
        batch_time_sputnik = batch_time_sputnik[skip:]
        y_max = max(y_max, batch_time_sputnik.max())
        y_min = min(y_min, batch_time_sputnik.min())
        perc_sputnik = percentage_utilisation(batch_time_sputnik, num_layers, hidden_size, num_gpus, batch_size)
        print(f'sputnik - {perc_sputnik}')
        plt.plot(x, batch_time_sputnik, label="Sputnik", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i]) 

    if batch_time_deepspeed is not None:
        i=2
        batch_time_deepspeed = batch_time_deepspeed[skip:]
        y_max = max(y_max, batch_time_deepspeed.max())
        y_min = min(y_min, batch_time_deepspeed.min())
        perc_deepspeed = percentage_utilisation(batch_time_deepspeed, num_layers, hidden_size, num_gpus, batch_size)
        print(f'ds - {perc_deepspeed}')
        plt.plot(x, batch_time_deepspeed, label="DeepSpeed-3D", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i])
       

    if batch_time_axonn is not None:
        i=1
        batch_time_axonn = batch_time_axonn[skip:]
        y_max = max(y_max, batch_time_axonn.max())
        y_min = min(y_min, batch_time_axonn.min())
        perc_axonn = percentage_utilisation(batch_time_axonn, num_layers, hidden_size, num_gpus, batch_size)
        print(f'axonn - {perc_axonn}')
        plt.plot(x, batch_time_axonn, label="AxoNN", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i])
       


    if batch_time_lth_plus is not None: ## our proposed method
        i=0
        batch_time_lth_plus = batch_time_lth_plus[skip:]
        y_max = max(y_max, batch_time_lth_plus.max())
        y_min = min(y_max, batch_time_lth_plus.min())
        perc_lth_plus = percentage_utilisation(batch_time_lth_plus, num_layers, hidden_size, num_gpus, batch_size)
        print(f'axonn++ - {perc_lth_plus}')
        plt.plot(x, batch_time_lth_plus, label="AxoNN+SAMO", color=colors[i], marker=markers[i], markeredgecolor=colors[0], clip_on=True, linestyle=linestyles[i])
       

     
    
    


#        print("look here ->", perc_sputnik)

    
    compare = batch_time_axonn
    perc_speedup = (compare - batch_time_lth_plus)*100/compare
    y_upper = 2
    while y_upper < y_max:
        y_upper *= 2
    y_upper *= 2

    y_lower = 1024
    while y_lower > y_min:
        y_lower /= 2
    if lower_y_more:
        y_lower /= 2

    LOG_BASE=2
    offset_y=0.4
    if model_name == "WideResnet-101":
        offset_y = 0.20
    if model_name == "GPT3-XL":
        offset_y=0.45
    for x_, y_, speedup in zip(x, batch_time_lth_plus, perc_speedup):
        plt.text(x_, y_/(2**offset_y), f"{speedup:.0f}", fontsize=12)
    
    plt.xlabel("Number of GPUs")
    if ms: 
        plt.ylabel("Time per iteration (ms)")
    else:
        plt.ylabel("Time per iteration (s)")
    
    plt.ylim(y_lower, y_upper)
    yticks = []
    curr = y_lower 
    while curr <= y_upper:
        yticks.append(curr)
        curr *= 2
    plt.xlim(left=0)
    
    plt.xticks(x, num_gpus)
    plt.legend(loc='best')
    plt.title(f"Time per iteration for {model_name}\n", fontsize=16)

    
    plt.yscale('log', base=LOG_BASE)
    plt.yticks(yticks, [str(y) for y in yticks])

    #plt.xscale('log', base=LOG_BASE)

    set_aspect_ratio(3/5, logy=LOG_BASE)
    plt.savefig(f"perf_{model_name}.pdf", bbox_inches='tight')



setup_local()
# 2.7B
num_gpus = np.array([32, 64, 128, 256, 512])
batch_time_axonn = np.array([15.75, 8.58, 5.08, 3.27, 2.27])
batch_time_lth_plus = np.array([14.76, 7.73, 4.11, 2.38, 1.50])
batch_time_sputnik = np.array([34.34, 17.14, 8.85, 4.71, 2.83])
batch_time_deepspeed = np.array([18.043, 9.36, 5.278, 3.192, 2.236])




num_layers, hidden_size, batch_size = 32, 2560, 512

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, "GPT3-2.7B")

setup_local()
# 1.3B
num_gpus = np.array([32, 64, 128, 256, 512])
batch_time_axonn = np.array([7.7727, 4.12, 2.43 , 1.60, 1.19])
batch_time_lth_plus = np.array([7.24, 3.70, 1.92, 1.05, 0.63])
batch_time_sputnik = np.array([19.60, 9.78, 4.97, 2.25, 1.20])
batch_time_deepspeed = np.array([8.492, 4.56, 2.603, 1.65, 1.292])


num_layers, hidden_size, batch_size = 24, 2048, 512

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, "GPT3-XL", lower_y_more=True)


# 6.7B
setup_local()
num_gpus = np.array([64, 128, 256, 512, 1024])
batch_time_axonn = np.array([31.42, 16.70, 9.71, 6.28, 4.25])
batch_time_lth_plus = np.array([27.67, 14.81, 8.18, 4.90, 3.29])
batch_time_deepspeed = np.array([34.0, 16.76, 10.07, 6.923, 5.33])
batch_time_sputnik = np.array([73.49, 38.29, 20.84, 12.03, 8.00])


a = batch_time_axonn[1:]
b = batch_time_sputnik[1:]


num_layers, hidden_size, batch_size = 32, 4096, 1024

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, "GPT3-6.7B")

# 13 B
setup_local()
num_gpus = np.array([256, 512, 1024, 2048])
batch_time_axonn = np.array([26.46, 14.44, 8.90, 6.25])
batch_time_lth_plus = np.array([21.46, 11.75, 6.97, 4.62])
batch_time_deepspeed = np.array([25.67, 14.36, 9.51, 6.97])
batch_time_sputnik = np.array([60.66, 30.99, 17.04, 11.76])

num_layers, hidden_size, batch_size = 32, 5120, 2048 

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, "GPT3-13B", skip=0, lower_y_more=True)


## VGG-19
setup_local()
num_gpus = np.array([16, 32, 64, 128])
batch_time_axonn = np.array([174.776, 121.45, 75.57, 70.24])
batch_time_lth_plus = np.array([142.98, 70, 50.172, 39.34])
batch_time_deepspeed = np.array([174.83, 121.24, 75.55, 70.20])
batch_time_sputnik = None

num_layers, hidden_size, batch_size = 32, 5120, 2048 ## these are dummy

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, 
               "VGG-19", skip=0, ms=True, lower_y_more=True)



## WideResNet-101
setup_local()
num_gpus = np.array([16, 32, 64, 128])
batch_time_axonn = np.array([232.463, 171.92, 150.21, 142.63])
batch_time_lth_plus = np.array([215.89, 146.81, 132.601, 128.67])
batch_time_deepspeed = np.array([232.60, 172.13, 149.67, 142.90])
batch_time_sputnik = None

num_layers, hidden_size, batch_size = 32, 5120, 2048 ## these are dummy

make_perf_plot(num_layers, hidden_size, batch_size, batch_time_axonn,batch_time_lth_plus, batch_time_sputnik, batch_time_deepspeed, num_gpus, 
               "WideResnet-101", skip=0, ms=True, lower_y_more=True)




## performance breakdowns
## this is 2.7B on 128 GPUs
from collections import OrderedDict


def breakdown_dict(compute, p2p, coll, bubble, batch_time):
    breakdown = OrderedDict()
    breakdown["Compute"] = compute 
    breakdown["Pt-to-pt comm."] = p2p #3.02
    breakdown["Pt-to-pt bubble"] = bubble #0.62
    breakdown["Collective comm."] = coll #0.72
    breakdown["Other"] = batch_time - compute - p2p - bubble - coll #0.08
   
    assert breakdown["Other"] > 0
    return breakdown

def plot_breakdown(unpruned_dicts, pruned_dicts, gpu_counts, filename, title, ylim=None):
    setup_local()
    width = 0.15
    x = np.array([i+offset for i in range(len(gpu_counts)) for offset in [-width/2, width/2]])
    bottom = np.array([0.0] * len(x))
    keys = unpruned_dicts[0].keys()
    unpruned_batch_times = []
    pruned_batch_times = []
    
    for i,_ in enumerate(gpu_counts):
        unpr, pr = 0,0
        for key in keys:
            unpr += unpruned_dicts[i][key]
            pr += pruned_dicts[i][key]
        unpruned_batch_times.append(unpr)
        pruned_batch_times.append(pr)
    
    for i,key in enumerate(keys):
        data = np.array([dict_list[j][key]  for j in range(len(gpu_counts)) for dict_list in [unpruned_dicts, pruned_dicts]])
        bottom += data
    
    
    for i,key in enumerate(list(keys)[::-1]):
        data = np.array([dict_list[j][key]  for j in range(len(gpu_counts)) for dict_list in [unpruned_dicts, pruned_dicts]])
        bottom -= data
        plt.bar(x, data, width, bottom=bottom, color='none', edgecolor=colors[:5][::-1][i], hatch=hatches[i], linestyle=linestyles[0], label=key)
    
    
    for j, gpu_count in enumerate(gpu_counts):
        comm_reduction = 0
        comm_total = 0
        for key in keys:
            unpr = unpruned_dicts[j][key]
            pr = pruned_dicts[j][key]
            reduction = unpr - pr
            if key not in  ["Compute", "Other"]:
                comm_reduction += reduction
                comm_total += unpr
            print(f"GPUS = {gpu_count} | key = {key} | Impr = {unpr-pr:.2f}  | Speedup(%) = {(unpr-pr)*100/unpr:.2f} | Overall Speedup = {(unpr-pr)*100/unpruned_batch_times[j]:.2f}")
        print(f"perc improvement in comm = {comm_reduction*100/comm_total:.2f}")
        print("\n")
        #plt.bar(x, data, width, bottom=bottom, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[i], label=key)
        
    # x = np.array([0.5-0.2,0.5+0.2])
    # bottom = np.array([0.,0.])
    # for i,key in enumerate(keys):
    #     data = np.array([unpruned_dict[key], pruned_dict[key]])
    #     plt.bar(x, data, width, bottom=bottom, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[i], label=key)
    #     bottom += data
    # plt.xticks(x, ["AxoNN", "AxoNN++"])
    # plt.xlabel("Framework")
    # plt.ylabel("Time (s)")

#    plt.ylim(0,81)
#    plt.xlim(left=0)
#    plt.yticks(np.arange(0,71,10))
#    plt.xticks(x, num_gpus)
    if ylim is not None:
       plt.ylim(0, ylim)
#    plt.xlim(0,1)
    xticks_text = ["A", 0, "B"] * len(gpu_counts)
    xticks_loc = np.array([i+offset for i in range(len(gpu_counts)) for offset in [-width/2, 0, width/2]])
    for i in range(len(gpu_counts)):
        xticks_text[3*i+1] = f"\n{str(gpu_counts[i])}"

    print(xticks_text)
    plt.xlabel("Number of GPUs")
    plt.ylabel("Time per iteration (s)")
    plt.xticks(xticks_loc, xticks_text)
    plt.legend(loc='upper center', bbox_to_anchor=(0.85, 1.1),
          ncol=1)
    ax = plt.gca()
    props = dict(boxstyle='round', facecolor='white', alpha=0.5, edgecolor='#606060')
    textstr = '\n'.join((
    'A = AxoNN',
    'B = AxoNN+SAMO' 
    ))
    ax.text(0.05, 1, textstr, transform=ax.transAxes, fontsize=14,
        verticalalignment='top', bbox=props)

    plt.xlim(-1,3)
    plt.title(f"{title} \n", fontsize=16)
    set_aspect_ratio(3/5)
    plt.savefig(f"{filename}.pdf", bbox_inches='tight')



## unpruned 2.7B on 128 GPUs
# compute, p2p, coll, bubble, batch_time
#DP Rank : 0 |ILP Rank : 0 -  compute = 0.62 s (12.26 %), p2p = 3.17 s (62.99 %), coll = 0.55 s (10.98 %), hook = 0.04 s (0.71 %), optim = 0.06 (1.16 %), bubble = 0.568 (11.28 %)
#Iteration 1 -  Progress = [tokens=2.0 M] [10.0 %], Loss: 7.403293266892433, Batch Time : 5.030517816543579 s, Max Memory Used 10.026944512 GB, Current Memory Used 8.890288128 GB, layer norm : 20.23340606689453lr : 0.00014560000000000002 rewind: False

unpruned_data = 0.62, 2.886, 0.55, 0.851, 5.03
unpruned_breakdown_128  = breakdown_dict(*unpruned_data)

#DP Rank : 0 |ILP Rank : 0 -  compute = 1.21 s (30.86 %), p2p = 2.10 s (53.56 %), coll = 0.23 s (5.86 %), hook = 0.01 s (0.17 %), optim = 0.04 (0.98 %), bubble = 0.297 (7.56 %)
#Iteration 7 -  Progress = [tokens=8.0 M] [40.0 %], Loss: 5.744022250175476, Batch Time : 3.929713010787964 s, Max Memory Used 9.362828288 GB, Current Memory Used 8.140170752 GB, lr : 0.00010240000000000001

pruned_data = 1.21, 2.001, 0.23, 0.395, 3.93
pruned_breakdown_128  = breakdown_dict(*pruned_data)


## unpruned 2.7B on 512 GPUs
# compute, p2p, coll, bubble, batch_time
#DP Rank : 0 |ILP Rank : 0 -  compute = 0.20 s (8.75 %), p2p = 0.80 s (35.77 %), coll = 0.55 s (24.40 %), hook = 0.03 s (1.39 %), optim = 0.06 (2.59 %), bubble = 0.582 (25.90 %)
#Iteration 17 -  Progress = [tokens=18.0 M] [90.0 %], Loss: 5.033433437347412, Batch Time : 2.2455825805664062 s, Max Memory Used 10.02615808 GB, Current Memory Used 8.889501696 GB, layer norm : 0.30883073806762695lr : 3.0400000000000007e-05 rewind: False


unpruned_data = 0.20, 0.51, 0.55, 0.861, 2.25
unpruned_breakdown_512  = breakdown_dict(*unpruned_data)


#DP Rank : 0 |ILP Rank : 0 -  compute = 0.39 s (26.85 %), p2p = 0.51 s (35.46 %), coll = 0.17 s (11.69 %), hook = 0.01 s (0.46 %), optim = 0.04 (2.62 %), bubble = 0.295 (20.49 %)
#Iteration 17 -  Progress = [tokens=18.0 M] [90.0 %], Loss: 5.131818771362305, Batch Time : 1.4397671222686768 s, Max Memory Used 9.35214592 GB, Current Memory Used 8.139974144 GB, lr : 3.0400000000000007e-05
#DP Rank : 0 |ILP Rank : 0 -  TFLOPs = 33.62

pruned_data = 0.39, 0.412, 0.22, 0.393, 1.48 
pruned_breakdown_512  = breakdown_dict(*pruned_data)



# ### 64 GPUs
# #compute = 1.15 s (13.64 %), p2p = 6.15 s (72.94 %), coll = 0.45 s (5.33 %), hook = 0.03 s (0.37 %), optim = 0.06 (0.69 %), bubble = 0.546 (6.47 %)
# #Iteration 7 -  Progress = [tokens=8.0 M] [40.0 %], Loss: 5.715673960745335, Batch Time : 8.428591012954712 s, Max Memory Used 10.027993088 GB, Current Memory Used 8.891336704 GB, layer norm : 4.105903148651123lr : 0.00010240000000000001 rewind: False
# unpruned_data = 1.15, 6.15 - 0.5*0.546, 1.5*0.546, 8.42

# #DP Rank : 0 |ILP Rank : 0 -  compute = 2.40 s (32.87 %), p2p = 4.31 s (59.19 %), coll = 0.20 s (2.72 %), hook = 0.01 s (0.09 %), optim = 0.04 (0.53 %), bubble = 0.302 (4.14 %)
# #Iteration 6 -  Progress = [tokens=7.0 M] [35.0 %], Loss: 5.472177952528, Batch Time : 7.287338495254517 s, Max Memory Used 9.363090432 GB, Current Memory Used 8.140432896 GB, lr : 0.00010960000000000001
# pruned_data = 2.40, 4.31 - 1/3*0.302, 0.20, 0.302 * 4/3, 7.28 

### 256 GPUs
#DP Rank : 0 |ILP Rank : 0 -  compute = 0.34 s (10.12 %), p2p = 1.79 s (53.49 %), coll = 0.57 s (17.05 %), hook = 0.05 s (1.45 %), optim = 0.01 (0.18 %), bubble = 0.563 (16.83 %)
# Iteration 4 -  Progress = [tokens=5.0 M] [25.0 %], Loss: 6.645032852888107, Batch Time : 3.34657621383667 s, Max Memory Used 10.026420224 GB, Current Memory Used 8.88976384 GB, layer norm : inflr : 0.000124 rewind: False
unpruned_data = 0.34, 1.50, 0.57, 0.85, 3.34
unpruned_breakdown_256 = breakdown_dict(*unpruned_data)
#DP Rank : 0 |ILP Rank : 0 -  compute = 0.68 s (29.47 %), p2p = 1.06 s (46.22 %), coll = 0.18 s (7.64 %), hook = 0.01 s (0.29 %), optim = 0.04 (1.64 %), bubble = 0.300 (13.02 %)
#Iteration 7 -  Progress = [tokens=8.0 M] [40.0 %], Loss: 5.75384795665741, Batch Time : 2.3024234771728516 s, Max Memory Used 9.362697216 GB, Current Memory Used 8.14003968 GB, lr : 0.00010240000000000001
pruned_data = 0.68, 0.96, 0.2, 0.41, 2.3
pruned_breakdown_256 = breakdown_dict(*pruned_data)

unpruned_dicts = [unpruned_breakdown_128, unpruned_breakdown_256, unpruned_breakdown_512]
pruned_dicts = [pruned_breakdown_128, pruned_breakdown_256, pruned_breakdown_512]

plot_breakdown(unpruned_dicts, 
pruned_dicts, 
[128, 256, 512], 
filename="breakdown_2.7B_128and512gpus", 
title="Breakdown of batch time for GPT-3 2.7B on GPU 0", ylim=6)

#plot_breakdown(unpruned_breakdown, pruned_breakdown, filename="breakdown_2.7B_128gpus", title="Batch Time Breakdown of GPT-2.7B on 128 GPUs on GPU 0", ylim=12)



==> figs/perf_plots_cnn.py <==

##GMACS Calculated Using ptflops python package
## url - https://github.com/sovrasov/flops-counter.pytorch/tree/master/ptflops
## commit id - 



==> figs/profile.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
setup_global()

import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

data = pd.read_csv("./data/profile/sparse_dense_16bit.csv")
data['sputnik'] = data['sputnik_fw'] + data['sputnik_bw_o'] + data['dense_bw_w']
data['dense'] = data['dense_fw'] + data['dense_bw_o'] + data['dense_bw_w']
dense = data['dense']/1e6
sparse= data['cusparse']/1e6
sputnik= data['sputnik']/1e6


x = np.arange(len(dense)) + 1
width = 0.2
plt.bar(x-width, sparse, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0], label='cuSPARSE')
plt.bar(x, sputnik, width, color='none', edgecolor=colors[1], hatch=hatches[1], linestyle=linestyles[0], label='Sputnik')
plt.bar(x+width, dense, width, color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[0], label='cuBLAS')
plt.yscale('log', base=10)
#plt.ylim(bottom=0, top=130)
plt.ylabel('Time (ms)')
plt.xlabel('Dimensions of weight matrix')
plt.xticks(x, [f"${x}^2$"for x in data['dim']],fontsize=14)
plt.legend(loc='best')
plt.xticks(x)
plt.yticks([10**(-1), 1, 10, 100, 1000], ["$10^{-1}$", "$1$", "$10^{1}$", "$10^{2}$", "$10^{3}$"],fontsize=14)
plt.title("Performance of sparse libraries versus cuBLAS\n", fontsize=16)
set_aspect_ratio(3/5, logy=10) 
plt.savefig("sparse_dense.pdf", bbox_inches='tight')

setup_local()

data = pd.read_csv("./data/profile/s2d_overheads/1_3B.csv")


# #Performance overhead
# axonn_base = data['time'][0]
# axonn_base_lth = data['time'][1]
# axonn = data['time'][2]
# axonn_lth = data['time'][3]

# boun=0.1
# delta = (1-2*boun)/3
# x = np.array([boun, boun+delta, boun+2*delta, boun+3*delta])
# width = 0.05

# plt.bar(x[0], axonn_base, width, color='none', edgecolor=colors[3], hatch=hatches[3],linestyle=linestyles[3], label='AxoNN(B)')
# plt.bar(x[1], axonn, width, color='none', edgecolor=colors[1], hatch=hatches[1],linestyle=linestyles[1], label='AxoNN')
# plt.bar(x[2], axonn_base_lth, width, color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[2], label='AxoNN(B)-LTH')
# plt.bar(x[3], axonn_lth, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0], label='AxoNN-LTH')

# plt.xticks(x, ["AxoNN(B)", "AxoNN", "AxoNN(B)-LTH",  "AxoNN-LTH"], fontsize=14)
# plt.ylabel('Time (s)')
# plt.xlabel('Configuration')
# plt.xlim(0,1)
# plt.title('Batch Time of GPT-3 XL on 6 GPUs\n', fontsize=16)
# plt.legend(loc='best')
# plt.ylim(bottom=0, top=25)
# #plt.yticks(np.arange(0,20,2.5))
# set_aspect_ratio(3/5)
# plt.savefig("./stod_perf.pdf", bbox_inches='tight')

# #Memory savings plots
# setup_local()
# weight_tying_overhead = 2048*51200*4/1e9 
# data['state_mem'] = data['s0'] + 4*data['s1'] + data['s2'] - weight_tying_overhead
# data['total_mem'] = data['t0'] + 4*data['t1'] + data['t2']
# data['act_mem'] = data['total_mem'] - data['state_mem']

# axonn_base = data['state_mem'][0]
# axonn_base_lth = data['state_mem'][1]
# axonn = data['state_mem'][2]
# axonn_lth = data['state_mem'][3]

# boun=0.1
# delta = (1-2*boun)/3
# x = np.array([boun, boun+delta, boun+2*delta, boun+3*delta])
# width = 0.05


# plt.bar(x[0], axonn_base, width, color='none', edgecolor=colors[3], hatch=hatches[3],linestyle=linestyles[3], label='AxoNN(B)')
# plt.bar(x[1], axonn, width, color='none', edgecolor=colors[1], hatch=hatches[1],linestyle=linestyles[1], label='AxoNN')
# plt.bar(x[2], axonn_base_lth, width, color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[2], label='AxoNN(B)-LTH')
# plt.bar(x[3], axonn_lth, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0], label='AxoNN-LTH')


# # plt.legend(loc='best')

# # set_aspect_ratio(3/5)
# # plt.savefig("./stod_mem.pdf", bbox_inches='tight')

# plt.xticks(x, ["AxoNN(B)", "AxoNN", "AxoNN(B)-LTH",  "AxoNN-LTH"], fontsize=14)
# plt.ylabel('Memory (GB)')
# plt.xlabel('Configuration')
# plt.xlim(0,1)
# plt.title('State Memory of GPT-3 XL on 6 GPUs\n', fontsize=16)
# plt.legend(loc='best')
# plt.ylim(bottom=0, top=30)
# #plt.yticks(np.arange(0,20,2.5))
# set_aspect_ratio(3/5)
# plt.savefig("./stod_mem.pdf", bbox_inches='tight')






==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8


def setup_local():
    plt.clf()
    gca().yaxis.grid(linestyle='dashed')
    gca().spines['left'].set_color('#606060')
    gca().spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()) + cycler(linestyle=get_linestyles()) 
    gca().set_prop_cycle(global_cycler)
    

def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
    xleft, xright = gca().get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = gca().get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']

def get_hatches():
    return ['xxx', 'xxxxxx', '\\\\\\\\', '||||||','///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['solid'],
            
    ]

def get_markers():
    return ['^', 's', 'o', 'd', 'x']

